Lighting up NeRF via Unsupervised Decomposition and Enhancement

Neural Radiance Field (NeRF) is a promising approach for synthesizing novel views, given a set of images and the corresponding camera poses of a scene. However, images photographed from a low-light scene can hardly be used to train a NeRF model to produce high-quality results, due to their low pixel intensities, heavy noise, and color distortion. Combining existing low-light image enhancement methods with NeRF methods also does not work well due to the view inconsistency caused by the individual 2D enhancement process. In this paper, we propose a novel approach, called Low-Light NeRF (or LLNeRF), to enhance the scene representation and synthesize normal-light novel views directly from sRGB low-light images in an unsupervised manner. The core of our approach is a decomposition of radiance field learning, which allows us to enhance the illumination, reduce noise and correct the distorted colors jointly with the NeRF optimization process. Our method is able to produce novel view images with proper lighting and vivid colors and details, given a collection of camera-finished low dynamic range (8-bits/channel) images from a low-light scene. Experiments demonstrate that our method outperforms existing low-light enhancement methods and NeRF methods.

==> images/mv.sh <==
#!/bin/zsh

# Find every png file in the current directory and its subdirectories
find . -type f -name "*.png" -print0 | while IFS= read -r -d '' file; do
    # Get the file name without extension
    filename="${file%.*}"
    
    # Convert the image to jpg
    echo convert "$file" "${filename}.jpg"
    
    # Rename the jpg back to png
    echo mv "${filename}.jpg" "${filename}.png"
done

